Punctual Hilbert schemes of points of $\mathbb{A}^3$ in the Grothendieck group of varieties

We give an explicit stratification of the punctual Hilbert schemes of $n$ points of $\mathbb{A}^{m+1}$ with respect to $m$-dimensional partitions in the Grothendieck group of varieties. As an application, we calculate the classes of the punctual Hilbert schemes of $n$ points of $\mathbb{A}^3$ and the classes of the Hilbert schemes of $n$ points of $\mathbb{A}^3$ in the Grothendieck of varieties for $n\leq 5$.

==> anc/Punctual_Hilbert_schemes_of_points_of_A3__SageMath_9_.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[a_100001 - a_110011, a_002010*a_100001 - a_101010, a_002011*a_100001 + a_100010 - a_101011, -a_002010*a_110011 + a_101010]\n",
      "relevant variables: [a_101010, a_110011, a_100010, a_002011, a_100001, a_002010, a_101011]\n",
      "number of relevant variables: 7\n",
      "number of irrelevant variables: 1\n",
      "dimension: 5\n"
     ]
    }
   ],
   "source": [
    "def dimension(Var,Equ,D):                                            #This function calculate the dimension of the affine space\n",
    "    if Var==[]:                                                      #with variables in Var and equations in Equ via counting\n",
    "        return D                                                     #points over F_2            \n",
    "    var=list(Equ[0].variables());equ=[];equ.append(Equ[0]);i=1           \n",
    "    \n",
    "    while i<=len(Equ)-1:                                             #We split variables and equations into groups to make it \n",
    "        for j in range(len(var)):                                    #run faster\n",
    "            if var[j] in Equ[i].variables():\n",
    "                if Equ[i] in equ:\n",
    "                    i+=1;break\n",
    "                else:\n",
    "                    var=list(set(var+list(Equ[i].variables())))\n",
    "                    equ.append(Equ[i])\n",
    "                    i=1\n",
    "                    break\n",
    "        else:\n",
    "            i+=1\n",
    "   \n",
    "    \n",
    "    for i in var:\n",
    "        Var.remove(i)\n",
    "    \n",
    "    for i in equ:\n",
    "        Equ.remove(i)\n",
    "    X=PolynomialRing(GF(2),names=var)\n",
    "    A=AffineSpace(X)\n",
    "    Z=A.subscheme([equ[i] for i in range(len(equ))])\n",
    "    from sage.schemes.affine.affine_rational_point import enum_affine_finite_field\n",
    "    D+=log(len(enum_affine_finite_field(Z)),2)\n",
    "    \n",
    "    if Var==[]:\n",
    "        return D\n",
    "    return dimension(Var,Equ,D)\n",
    "\n",
    "def relation(par,N):                                             #This funtion gives the information about the stratum\n",
    "    a={(i,j,k,l,m,n):var(\"a_{}{}{}{}{}{}\".format(i,j,k,l,m,n))   #associated to par with a bound N\n",
    "       for i in [0..N] for j in [0..N] for k in [0..N] for l in [0..N] for m in [0..N] for n in [0..N]}\n",
    "    \n",
    "    n=0;Base=[];Comm=[];Var=[]                                   #Var contains variables a^*_*\n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==1:\n",
    "                    n+=1\n",
    "                    Base.append((i,j,k))\n",
    "                if par[i,j,k]==0:\n",
    "                    if i>0 and par[i-1,j,k]==1:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Var.append(a[i,j,k,z,x,y])\n",
    "                        continue\n",
    "                    if j>0 and par[i,j-1,k]==1:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Var.append(a[i,j,k,z,x,y])\n",
    "                        continue\n",
    "                    if k>0 and par[i,j,k-1]==1:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Var.append(a[i,j,k,z,x,y])\n",
    "                        continue\n",
    "\n",
    "    \n",
    "    M = MatrixSpace(SR,n)\n",
    "    Tx = M(); Ty=M(); Tz=M()                                            #Tx,Ty,Tz are the formal multiplication matrices\n",
    "    Cxz = M(); Cyz=M(); Cxy=M()\n",
    "    \n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==0:\n",
    "                    continue\n",
    "                if par[i,j,k]==1:\n",
    "                    if par[i,j+1,k]==1:\n",
    "                        Tx[Base.index((i,j+1,k)),Base.index((i,j,k))]=1\n",
    "                    if par[i,j+1,k]==0:\n",
    "                        for x in [j+1..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j+1 and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Tx[Base.index((z,x,y)),Base.index((i,j,k))]=a[i,j+1,k,z,x,y]     \n",
    "                                        \n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==0:\n",
    "                    continue\n",
    "                if par[i,j,k]==1:\n",
    "                    if par[i,j,k+1]==1:\n",
    "                        Ty[Base.index((i,j,k+1)),Base.index((i,j,k))]=1\n",
    "                    if par[i,j,k+1]==0:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k+1:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Ty[Base.index((z,x,y)),Base.index((i,j,k))]=a[i,j,k+1,z,x,y]\n",
    "                                        \n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==0:\n",
    "                    continue\n",
    "                if par[i,j,k]==1:\n",
    "                    if par[i+1,j,k]==1:\n",
    "                        Tz[Base.index((i+1,j,k)),Base.index((i,j,k))]=1\n",
    "                    if par[i+1,j,k]==0:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Tz[Base.index((z,x,y)),Base.index((i,j,k))]=a[i+1,j,k,z,x,y]  \n",
    "    \n",
    "    Cxz=Tx*Tz-Tz*Tx\n",
    "    \n",
    "    for i in [0..n-1]:\n",
    "        for j in [0..n-1]:\n",
    "            if Cxz[i,j]==0:\n",
    "                continue\n",
    "            Comm.append(Cxz[i,j])\n",
    "    \n",
    "    \n",
    "    Cyz=Ty*Tz-Tz*Ty\n",
    "    \n",
    "    for i in [0..n-1]:\n",
    "        for j in [0..n-1]:\n",
    "            if Cyz[i,j]==0:\n",
    "                continue\n",
    "            Comm.append(Cyz[i,j])\n",
    "            \n",
    "    Cxy=Tx*Ty-Ty*Tx\n",
    "    \n",
    "    #for i in [0..n-1]:\n",
    "        #for j in [0..n-1]:\n",
    "            #if Cxy[i,j]==0:\n",
    "                #continue\n",
    "            #Comm.append(Cxy[i,j])\n",
    "    \n",
    "    for x in [0..N]:                                                       #If we have Tx,Tz and Ty,Tz commute with each other,\n",
    "        for y in [0..N]:                                                   #we only need to have Tx,Ty commute for the lowest layer\n",
    "            if par[0,x,y]==1:\n",
    "                for i in [0..n-1]:\n",
    "                    if Cxy[i,Base.index((0,x,y))]==0:\n",
    "                        continue\n",
    "                    Comm.append(Cxy[i,Base.index((0,x,y))])\n",
    "    \n",
    "    Comm=sorted(list(set(Comm)))                                           #Comm contains the defining equations of the stratum\n",
    "    \n",
    "    Var2=[]\n",
    "    for i in [0..len(Comm)-1]:\n",
    "        for j in [0..len(Comm[i].variables())-1]:\n",
    "            Var2.append(Comm[i].variables()[j])\n",
    "    \n",
    "    Var2=sorted(list(set(Var2)))                                          #Var2 contains the variables that appear in the \n",
    "    print(Comm)                                                           #defining equations. We call them relevant variables\n",
    "    print(\"relevant variables:\", Var2)\n",
    "    print(\"number of relevant variables:\",len(Var2))\n",
    "    print(\"number of irrelevant variables:\", len(Var)-len(Var2))    \n",
    "    \n",
    "    D=0\n",
    "    print(\"dimension:\", len(Var)-len(Var2)+dimension(Var2,Comm,D))       #If the stratum is affine, this will give the \n",
    "                                                                          #dimension of the stratum\n",
    "    \n",
    "    \n",
    "\n",
    "def transform(T,t):                                                       #This transform the partition into \n",
    "    for i in [0..len(T)-1]:                                               #monomial representations\n",
    "        for j in [0..len(T[i])-1]:\n",
    "            for k in [0..T[i][j]-1]:\n",
    "                t[k,j,i]=1\n",
    "                \n",
    "t={(i,j,k):0 for i in [0..5] for j in [0..5] for k in [0..5]}             #This is an example for a partition T with a bound 5\n",
    "                                                                          #If the stratum is not an affine space, the dimension\n",
    "T=[[1,1],[1,1]]                                                           #may not be an integer\n",
    "transform(T,t)\n",
    "relation(t,5)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[[1], [1], [1], [1]], [[1, 1], [1], [1]], [[1, 1], [1, 1]], [[2], [1], [1]], [[2], [2]], [[1, 1, 1], [1]], [[2, 1], [1]], [[3], [1]], [[1, 1, 1, 1]], [[2, 1, 1]], [[2, 2]], [[3, 1]], [[4]]]\n",
      "13\n",
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n"
     ]
    },
    {
     "ename": "TypeError",
     "evalue": "no canonical coercion from Symbolic Ring to Rational Field",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/symbolic/expression.pyx\u001b[0m in \u001b[0;36msage.symbolic.expression.Expression._integer_ (build/cythonized/sage/symbolic/expression.cpp:8805)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   1298\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1299\u001b[0;31m             \u001b[0mn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpyobject\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1300\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/symbolic/expression.pyx\u001b[0m in \u001b[0;36msage.symbolic.expression.Expression.pyobject (build/cythonized/sage/symbolic/expression.cpp:6140)\u001b[0;34m()\u001b[0m\n\u001b[1;32m    586\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mis_a_numeric\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_gobj\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 587\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"self must be a numeric expression\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    588\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mpy_object_from_numeric\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_gobj\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: self must be a numeric expression",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/rings/polynomial/polynomial_integer_dense_flint.pyx\u001b[0m in \u001b[0;36msage.rings.polynomial.polynomial_integer_dense_flint.Polynomial_integer_dense_flint.__pow__ (build/cythonized/sage/rings/polynomial/polynomial_integer_dense_flint.cpp:12569)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   1113\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1114\u001b[0;31m             \u001b[0mnn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpyobject_to_long\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1115\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/arith/long.pxd\u001b[0m in \u001b[0;36msage.arith.long.pyobject_to_long (build/cythonized/sage/rings/polynomial/polynomial_integer_dense_flint.cpp:20676)\u001b[0;34m()\u001b[0m\n\u001b[1;32m     71\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 72\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mPyNumber_Index\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     73\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/symbolic/expression.pyx\u001b[0m in \u001b[0;36msage.symbolic.expression.Expression.__index__ (build/cythonized/sage/symbolic/expression.cpp:34738)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   6008\u001b[0m         \"\"\"\n\u001b[0;32m-> 6009\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_integer_\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   6010\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/symbolic/expression.pyx\u001b[0m in \u001b[0;36msage.symbolic.expression.Expression._integer_ (build/cythonized/sage/symbolic/expression.cpp:8854)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   1300\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1301\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"unable to convert %r to an integer\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1302\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mn\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msage\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrings\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0minteger\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mInteger\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: unable to convert log(3)/log(2) + 2 to an integer",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-18-0bd35bcd0e65>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m    231\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    232\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 233\u001b[0;31m \u001b[0mF\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mInteger\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m                                                                  \u001b[0;31m#This is an example for n=4\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-18-0bd35bcd0e65>\u001b[0m in \u001b[0;36mF\u001b[0;34m(n)\u001b[0m\n\u001b[1;32m    227\u001b[0m                 \u001b[0mhd\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mInteger\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    228\u001b[0m         \u001b[0mtemp\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mDimension\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mn\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mhd\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 229\u001b[0;31m         \u001b[0mresult\u001b[0m\u001b[0;34m+=\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    230\u001b[0m     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mresult\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    231\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/rings/polynomial/polynomial_integer_dense_flint.pyx\u001b[0m in \u001b[0;36msage.rings.polynomial.polynomial_integer_dense_flint.Polynomial_integer_dense_flint.__pow__ (build/cythonized/sage/rings/polynomial/polynomial_integer_dense_flint.cpp:12911)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   1114\u001b[0m             \u001b[0mnn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpyobject_to_long\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1115\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1116\u001b[0;31m             \u001b[0mn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mQQ\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcoerce\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1117\u001b[0m             \u001b[0mnum\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnumerator\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1118\u001b[0m             \u001b[0mden\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdenominator\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/structure/parent.pyx\u001b[0m in \u001b[0;36msage.structure.parent.Parent.coerce (build/cythonized/sage/structure/parent.c:10664)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   1109\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0;32mFalse\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1110\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1111\u001b[0;31m     \u001b[0mcpdef\u001b[0m \u001b[0mcoerce\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1112\u001b[0m         \"\"\"\n\u001b[1;32m   1113\u001b[0m         \u001b[0mReturn\u001b[0m \u001b[0mx\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0man\u001b[0m \u001b[0melement\u001b[0m \u001b[0mof\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0monly\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0mthere\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0ma\u001b[0m \u001b[0mcanonical\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/sagemath-9.3/local/lib/python3.7/site-packages/sage/structure/parent.pyx\u001b[0m in \u001b[0;36msage.structure.parent.Parent.coerce (build/cythonized/sage/structure/parent.c:10590)\u001b[0;34m()\u001b[0m\n\u001b[1;32m   1139\u001b[0m                 \u001b[0;32mexcept\u001b[0m \u001b[0mException\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1140\u001b[0m                     \u001b[0m_record_exception\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1141\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_LazyString\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_lazy_format\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0;34m\"no canonical coercion from %s to %s\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparent\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m{\u001b[0m\u001b[0;34m}\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1142\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1143\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0;34m<\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mMap\u001b[0m\u001b[0;34m>\u001b[0m\u001b[0mmor\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_call_\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: no canonical coercion from Symbolic Ring to Rational Field"
     ]
    }
   ],
   "source": [
    "\n",
    "\n",
    "def dimension(Var,Equ,D):                                             #This is the same dimension function as above\n",
    "    if Var==[]:\n",
    "        return D\n",
    "    var=list(Equ[0].variables());equ=[];equ.append(Equ[0]);i=1\n",
    "    \n",
    "    while i<=len(Equ)-1:\n",
    "        for j in range(len(var)):\n",
    "            if var[j] in Equ[i].variables():\n",
    "                if Equ[i] in equ:\n",
    "                    i+=1;break\n",
    "                else:\n",
    "                    var=list(set(var+list(Equ[i].variables())))\n",
    "                    equ.append(Equ[i])\n",
    "                    i=1\n",
    "                    break\n",
    "        else:\n",
    "            i+=1 \n",
    "   \n",
    "    \n",
    "    for i in var:\n",
    "        Var.remove(i)\n",
    "    \n",
    "    for i in equ:\n",
    "        Equ.remove(i)\n",
    "    X=PolynomialRing(GF(2),names=var)\n",
    "    A=AffineSpace(X)\n",
    "    Z=A.subscheme([equ[i] for i in range(len(equ))])\n",
    "    from sage.schemes.affine.affine_rational_point import enum_affine_finite_field\n",
    "    D+=log(len(enum_affine_finite_field(Z)),2)\n",
    "     \n",
    "    return dimension(Var,Equ,D)\n",
    "\n",
    "\n",
    "def Dimension(par,N,hd):                                          #This is almost the same as the 'relation' above. But this\n",
    "    a={(i,j,k,l,m,n):var(\"a_{}{}{}{}{}{}\".format(i,j,k,l,m,n))    #function only gives the dimension instead of relations\n",
    "       for i in [0..N] for j in [0..N] for k in [0..N] for l in [0..N] for m in [0..N] for n in [0..N]}\n",
    "    \n",
    "    n=0;Base=[];Comm=[];Var=[]\n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==1:\n",
    "                    n+=1\n",
    "                    Base.append((i,j,k))\n",
    "                if par[i,j,k]==0:\n",
    "                    if i>0 and par[i-1,j,k]==1:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Var.append(a[i,j,k,z,x,y])\n",
    "                        continue\n",
    "                    if j>0 and par[i,j-1,k]==1:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Var.append(a[i,j,k,z,x,y])\n",
    "                        continue\n",
    "                    if k>0 and par[i,j,k-1]==1:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Var.append(a[i,j,k,z,x,y])\n",
    "                        continue\n",
    "\n",
    "    \n",
    "    M = MatrixSpace(SR,n)\n",
    "    Tx = M(); Ty=M(); Tz=M()\n",
    "    Cxz = M(); Cyz=M(); Cxy=M()\n",
    "    \n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==0:\n",
    "                    continue\n",
    "                if par[i,j,k]==1:\n",
    "                    if par[i,j+1,k]==1:\n",
    "                        Tx[Base.index((i,j+1,k)),Base.index((i,j,k))]=1\n",
    "                    if par[i,j+1,k]==0:\n",
    "                        for x in [j+1..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j+1 and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Tx[Base.index((z,x,y)),Base.index((i,j,k))]=a[i,j+1,k,z,x,y]     \n",
    "                                        \n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==0:\n",
    "                    continue\n",
    "                if par[i,j,k]==1:\n",
    "                    if par[i,j,k+1]==1:\n",
    "                        Ty[Base.index((i,j,k+1)),Base.index((i,j,k))]=1\n",
    "                    if par[i,j,k+1]==0:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k+1:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Ty[Base.index((z,x,y)),Base.index((i,j,k))]=a[i,j,k+1,z,x,y]\n",
    "                                        \n",
    "    for i in [0..N]:\n",
    "        for j in [0..N]:\n",
    "            for k in [0..N]:\n",
    "                if par[i,j,k]==0:\n",
    "                    continue\n",
    "                if par[i,j,k]==1:\n",
    "                    if par[i+1,j,k]==1:\n",
    "                        Tz[Base.index((i+1,j,k)),Base.index((i,j,k))]=1\n",
    "                    if par[i+1,j,k]==0:\n",
    "                        for x in [j..N]:\n",
    "                            for y in [0..N]:\n",
    "                                if x==j and y<=k:\n",
    "                                    continue\n",
    "                                for z in [0..N]:\n",
    "                                    if par[z,x,y]==1:\n",
    "                                        Tz[Base.index((z,x,y)),Base.index((i,j,k))]=a[i+1,j,k,z,x,y]  \n",
    "    \n",
    "    Cxz=Tx*Tz-Tz*Tx\n",
    "    \n",
    "    for i in [0..n-1]:\n",
    "        for j in [0..n-1]:\n",
    "            if Cxz[i,j]==0:\n",
    "                continue\n",
    "            Comm.append(Cxz[i,j])\n",
    "    \n",
    "    \n",
    "    Cyz=Ty*Tz-Tz*Ty\n",
    "    \n",
    "    for i in [0..n-1]:\n",
    "        for j in [0..n-1]:\n",
    "            if Cyz[i,j]==0:\n",
    "                continue\n",
    "            Comm.append(Cyz[i,j])\n",
    "            \n",
    "    Cxy=Tx*Ty-Ty*Tx\n",
    "    \n",
    "    #for i in [0..n-1]:\n",
    "        #for j in [0..n-1]:\n",
    "            #if Cxy[i,j]==0:\n",
    "                #continue\n",
    "            #Comm.append(Cxy[i,j])\n",
    "    \n",
    "    for x in [0..N]:\n",
    "        for y in [0..N]:\n",
    "            if par[0,x,y]==1:\n",
    "                for i in [0..n-1]:\n",
    "                    if Cxy[i,Base.index((0,x,y))]==0:\n",
    "                        continue\n",
    "                    Comm.append(Cxy[i,Base.index((0,x,y))])\n",
    "    \n",
    "    Comm=sorted(list(set(Comm)))  \n",
    "    \n",
    "    Var2=[]\n",
    "    for i in [0..len(Comm)-1]:\n",
    "        for j in [0..len(Comm[i].variables())-1]:\n",
    "            Var2.append(Comm[i].variables()[j])\n",
    "    \n",
    "    Var2=sorted(list(set(Var2))) \n",
    "       \n",
    "    \n",
    "    D=0                                                              \n",
    "    return len(Var)-len(Var2)+dimension(Var2,Comm,D)\n",
    "\n",
    "def transform(T,t):\n",
    "    for i in [0..len(T)-1]:\n",
    "        for j in [0..len(T[i])-1]:\n",
    "            for k in [0..T[i][j]-1]:\n",
    "                t[k,j,i]=1\n",
    "\n",
    "def add(l,k):\n",
    "    for i in l:\n",
    "        yield i\n",
    "    yield k\n",
    "        \n",
    "def P(n,xb,yb,l,L):                                                   #This function generates in L all 1-dimensional partitions\n",
    "    if len(yb)==0:                                                    #of n that is bounded by the 1-dimensional partition yb  \n",
    "        return\n",
    "    for k in [1..min(xb,yb[0])]:\n",
    "        if n==k:\n",
    "            L.append(list(add(l,k)))\n",
    "            return\n",
    "        P(n-k,min(n-k,k),list(yb)[1:],list(add(l,k)),L)\n",
    "\n",
    "def PP(n,YB,yb,L,temp,LL):                                            #This function generates in LL all 2-dimensional \n",
    "    for k in [1..YB]:                                                 #partitions of n\n",
    "        temp=[]\n",
    "        P(k,k,yb,[],temp)\n",
    "        if n==k:\n",
    "            for i in [1..len(temp)]:\n",
    "                LL.append(list(add(L,temp[i-1])))\n",
    "            return\n",
    "        for i in [1..len(temp)]:\n",
    "            PP(n-k,min(n-k,k),temp[i-1],list(add(L,temp[i-1])),[],LL)\n",
    "\n",
    "def F(n):                                                             #This function gives the class of the punctual Hilbert\n",
    "    LL=[];initial=[]                                                  #scheme of n points of A^3 for n<=5 with error terms\n",
    "    for i in [1..n]:                                                  #coming from strata not being affine spaces\n",
    "        initial.append(n)\n",
    "    PP(n,n,initial,[],[],LL)\n",
    "    print(LL)                                                         #it prints all the 2-dim partitions of n\n",
    "    print(len(LL))                                                    #it prints the number of 2-dim partitions of n\n",
    "    result=0;temp=0\n",
    "    \n",
    "    for j in [0..len(LL)-1]:\n",
    "        hd=1;print(j)                                                 #it prints the progress\n",
    "        t={(i,j,k):0 for i in [0..n] for j in [0..n] for k in [0..n]}\n",
    "        transform(LL[j],t)\n",
    "        if len(LL[j])==1:\n",
    "            hd=0\n",
    "        else:\n",
    "            s=0\n",
    "            for i in range(len(LL[j])):\n",
    "                s+=LL[j][i][0]\n",
    "            if s==n:\n",
    "                hd=0\n",
    "        temp=Dimension(t,n,hd)\n",
    "        result+=x^temp\n",
    "    print(result)\n",
    "\n",
    "    \n",
    "F(4)                                                                  #This is an example for n=4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "punctual Hilbert scheme of n points of A^3 for 0<=n<=5\n",
      "1\n",
      "1\n",
      "l^2 + l + 1\n",
      "l^4 + l^3 + 2*l^2 + l + 1\n",
      "l^6 + 2*l^5 + 3*l^4 + 3*l^3 + 2*l^2 + l + 1\n",
      "l^8 + 2*l^7 + 4*l^6 + 5*l^5 + 5*l^4 + 3*l^3 + 2*l^2 + l + 1\n",
      "Hilbert scheme of n points of A^3 for 0<=n<=5\n",
      "1\n",
      "l^3\n",
      "l^6 + l^5 + l^4\n",
      "l^9 + l^8 + 2*l^7 + l^6 + l^5\n",
      "l^12 + l^11 + 3*l^10 + 3*l^9 + 4*l^8 + l^7 + l^6 - l^5\n",
      "l^15 + l^14 + 3*l^13 + 4*l^12 + 7*l^11 + 5*l^10 + 4*l^9 - l^6\n"
     ]
    }
   ],
   "source": [
    "R.<l, t> = ZZ[]\n",
    "\n",
    "\n",
    "def inverse(f):                                                       #This function calculate the first 6 terms of the\n",
    "    a={(i):var(\"a_{}\".format(i)) for i in [1..6]}                    #inverse of f in the ring 1+tR[[t]]\n",
    "    b={(i):var(\"b_{}\".format(i)) for i in [1..6]}\n",
    "    for i in [1..6]:\n",
    "        a[i]=f.coefficient({t:i})\n",
    "    \n",
    "    for i in [1..6]:\n",
    "        temp=0\n",
    "        for j in range(i-1):\n",
    "            temp+=a[i-1-j]*b[j+1]\n",
    "        b[i]=-a[i]-temp\n",
    "    \n",
    "    temp=1\n",
    "    for i in [1..6]:\n",
    "        temp+=b[i]*t^i\n",
    "    \n",
    "    return temp\n",
    "\n",
    "def zeta(a,n):                                                       #This function calculate (1-t^n)^(-a) where\n",
    "    Temp=1;temp=0                                                    #a is a polynomial in the Lefschetz class L\n",
    "    if type(a)==type(0):\n",
    "        for j in range(6):\n",
    "            temp+=t^(n*j)\n",
    "        return temp^a\n",
    "    else:       \n",
    "        c=a.degree(x)+1\n",
    "        for i in range(c):\n",
    "            temp=0\n",
    "            for j in range(6):\n",
    "                temp+=(l^(i*j))*(t^(n*j))\n",
    "            if a.coefficients(sparse=False)[i]>=0:    \n",
    "                Temp=Temp*(temp^(a.coefficients(sparse=False)[i]))\n",
    "            else:\n",
    "                Temp=Temp*(inverse(temp^(-a.coefficients(sparse=False)[i])))\n",
    "        return Temp\n",
    "    \n",
    "    \n",
    "def M(a,b):                                                        #This function keeps the first 6 terms of a*b\n",
    "    temp=0;c=a*b\n",
    "    for i in range(6):\n",
    "        temp+=c.coefficient({t:i})*(t^i)\n",
    "    return temp\n",
    "                \n",
    "\n",
    "R.<x>=ZZ[]                                       #We calculate [Hilb^n(A^3)] based on [Hilb^n_0(A^3)] via power structures\n",
    "a=M(M(M(M(zeta(1,1),zeta(x^2+x,2)),zeta(x^4+x^3+x^2,3)),zeta(x^6+2*x^5+x^4+x^3-x^2,4)),zeta(x^8+2*x^7+2*x^6+x^5-x^3,5))\n",
    "print(\"punctual Hilbert scheme of n points of A^3 for 0<=n<=5\")\n",
    "for i in range(6):\n",
    "    print(a.coefficient({t:i}))\n",
    "b=M(M(M(M(zeta(x^3,1),zeta(x^5+x^4,2)),zeta(x^7+x^6+x^5,3)),zeta(x^9+2*x^8+x^7+x^6-x^5,4)),zeta(x^(11)+2*x^(10)+2*x^9+x^8-x^6,5))\n",
    "print(\"Hilbert scheme of n points of A^3 for 0<=n<=5\")\n",
    "for i in range(6):\n",
    "    print(b.coefficient({t:i}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

